Unit Scaling: Out-of-the-Box Low-Precision Training

We present unit scaling, a paradigm for designing deep learning models that simplifies the use of low-precision number formats. Training in FP16 or the recently proposed FP8 formats offers substantial efficiency gains, but can lack sufficient range for out-of-the-box training. Unit scaling addresses this by introducing a principled approach to model numerics: seeking unit variance of all weights, activations and gradients at initialisation. Unlike alternative methods, this approach neither requires multiple training runs to find a suitable scale nor has significant computational overhead. We demonstrate the efficacy of unit scaling across a range of models and optimisers. We further show that existing models can be adapted to be unit-scaled, training BERT-Large in FP16 and then FP8 with no degradation in accuracy.

==> code/appendix.py <==
class ScaledGrad(autograd.Function):
  @staticmethod
  def forward(ctx, X, alpha, beta):
    ctx.save_for_backward(
      tensor(beta, dtype=X.dtype))
    return alpha * X

  @staticmethod
  def backward(ctx, grad_Y):
    beta, = ctx.saved_tensors
    return beta * grad_Y, None, None

def scaled(X, alpha=1, beta=1):
  # Forward: Y = X * alpha
  # Backward: grad_X = grad_Y * beta
  return ScaledGrad.apply(X, alpha, beta)

def scaled_matmul(
  A, B, constrain_A=True, constrain_B=True,
):
  (m, k), (_, n) = A.shape, B.shape
  alpha = k ** -(1/2)
  beta_A = n ** -(1/2)
  beta_B = m ** -(1/2)

  if constrain_A and constrain_B:
    alpha = beta_A = beta_B = \
      (alpha * beta_A * beta_B) ** (1/3)
  elif constrain_A:
    alpha = beta_A = (alpha * beta_A) ** (1/2)
  elif constrain_B:
    alpha = beta_B = (alpha * beta_B) ** (1/2)

  A = scaled(A, beta=beta_A)
  B = scaled(B, beta=beta_B)
  return scaled(matmul(A, B), alpha)

def scaled_gelu(X):
  return 1.5876 * gelu(X)

class ScaledLayerNorm(nn.LayerNorm):
  def forward(self, x):
    beta = (
      np.prod(self.normalized_shape)
      / x.nelement()
    ) ** 0.5
    return nn.functional.layer_norm(
        x,
        self.normalized_shape,
        scaled(self.weight, beta=beta),
        scaled(self.bias, beta=beta),
        self.eps,
    )


==> code/ffn.py <==
class FFN(nn.Module):
  def __init__(self, d, h):
    super().__init__()
    self.norm = LayerNorm(d)
    sigma = (d * h) ** -(1/4)
    self.W_1 = Parameter(
      randn(d, h) * sigma)
    self.W_2 = Parameter(
      randn(h, d) * sigma)

  def forward(self, X):
    Z = self.norm(X)
    Z = matmul(Z, self.W_1)
    Z = gelu(Z)
    Z = matmul(Z, self.W_2)
    return X + Z


==> code/ffn_scaled.py <==
class ScaledFFN(nn.Module):
  def __init__(self, d, h, tau):
    super().__init__()
    self.norm = ScaledLayerNorm(d)
    self.W1 = Parameter(randn(d, h))
    self.W2 = Parameter(randn(h, d))
    self.tau = tau

  def forward(self, X):
    a = (1 - self.tau) ** (1/2)
    b = self.tau ** (1/2)
    Z = self.norm(scaled(X, beta=b))
    Z = scaled_projection(Z, self.W1)
    Z = scaled_gelu(Z)
    Z = scaled_projection(Z, self.W2)
    return X * a + scaled(Z, b)


==> code/projection.py <==
def scaled(X, alpha=1, beta=1):
  #  Forward: Y = X * alpha
  # Backward: grad_X = grad_Y * beta

def scaled_projection(X, W):
  (b, _), (m, n) = X.shape, W.shape
  alpha = beta_X = (m * n) ** -(1/4)
  beta_W = b ** -(1/2)
  X = scaled(X, beta=beta_X)
  W = scaled(W, beta=beta_W)
  return scaled(matmul(X, W), alpha)

